Neural Body Fitting: Unifying Deep Learning and Model-Based Human Pose and Shape Estimation

Direct prediction of 3D body pose and shape remains a challenge even for highly parameterized deep learning models. Mapping from the 2D image space to the prediction space is difficult: perspective ambiguities make the loss function noisy and training data is scarce. In this paper, we propose a novel approach (Neural Body Fitting (NBF)). It integrates a statistical body model within a CNN, leveraging reliable bottom-up semantic body part segmentation and robust top-down body model constraints. NBF is fully differentiable and can be trained using 2D and 3D annotations. In detailed experiments, we analyze how the components of our model affect performance, especially the use of part segmentations as an explicit intermediate representation, and present a robust, efficiently trainable framework for 3D human pose estimation from 2D images with competitive results on standard benchmarks. Code will be made available at http://github.com/mohomran/neural_body_fitting

==> figures/nugget/body.py <==
#!/usr/bin/env python
"""Render a model."""
# pylint: disable=invalid-name
import sys as _sys
import os as _os
import os.path as _path
import logging as _logging
import cPickle as pickle
from copy import copy

import numpy as np
import click as _click
import imageio

from opendr.renderer import ColoredRenderer, TexturedRenderer
from opendr.camera import ProjectPoints
from opendr.lighting import LambertianPointLight
from up_tools.mesh import Mesh
from up_tools.camera import rotateY
_sys.path.insert(0, _path.join(_path.dirname(__file__), '..'))
from config import SMPL_FP
_sys.path.insert(0, SMPL_FP)
try:
    from smpl.serialization import load_model as _load_model
except:
    from smpl_webuser.serialization import load_model as _load_model

_LOGGER = _logging.getLogger(__name__)
_TEMPLATE_MESH = Mesh(filename=_os.path.join(_os.path.dirname(__file__),
                                             '..', 'models', '3D', 'template.ply'))
_COLORS = {
    'pink': [.6, .6, .8],
    'cyan': [.7, .75, .5],
    'yellow': [.5, .7, .75],
    'grey': [.7, .7, .7],
}


def _create_renderer(  # pylint: disable=too-many-arguments
        w=640,
        h=480,
        rt=np.zeros(3),
        t=np.zeros(3),
        f=None,
        c=None,
        k=None,
        near=1.,
        far=10.,
        texture=None):
    """Create a renderer for the specified parameters."""
    f = np.array([w, w]) / 2. if f is None else f
    c = np.array([w, h]) / 2. if c is None else c
    k = np.zeros(5)           if k is None else k

    if texture is not None:
        rn = TexturedRenderer()
    else:
        rn = ColoredRenderer()

    rn.camera = ProjectPoints(rt=rt, t=t, f=f, c=c, k=k)
    rn.frustum = {'near':near, 'far':far, 'height':h, 'width':w}
    if texture is not None:
        rn.texture_image = np.asarray(imageio.imread(texture), np.float64)/255.
    return rn


def _stack_with(rn, mesh, texture):
    if texture is not None:
        if not hasattr(mesh, 'ft'):
            mesh.ft = mesh.f
            mesh.vt = mesh.v[:, :2]
        rn.ft = np.vstack((rn.ft, mesh.ft+len(rn.vt)))
        rn.vt = np.vstack((rn.vt, mesh.vt))
    rn.f = np.vstack((rn.f, mesh.f+len(rn.v)))
    rn.v = np.vstack((rn.v, mesh.v))
    rn.vc = np.vstack((rn.vc, mesh.vc))


def _simple_renderer(rn, meshes, yrot=0, texture=None):
    mesh = meshes[0]
    if texture is not None:
        if not hasattr(mesh, 'ft'):
            mesh.ft = copy(mesh.f)
            vt = copy(mesh.v[:, :2])
            vt -= np.min(vt, axis=0).reshape((1, -1))
            vt /= np.max(vt, axis=0).reshape((1, -1))
            mesh.vt = vt
        mesh.texture_filepath = rn.texture_image

    # Set camers parameters
    if texture is not None:
        rn.set(v=mesh.v, f=mesh.f, vc=mesh.vc, ft=mesh.ft, vt=mesh.vt, bgcolor=np.ones(3))
    else:
        rn.set(v=mesh.v, f=mesh.f, vc=mesh.vc, bgcolor=np.ones(3))

    for next_mesh in meshes[1:]:
        _stack_with(rn, next_mesh, texture)

    # Construct Back Light (on back right corner)
    albedo = rn.vc

    rn.vc = LambertianPointLight(
        f=rn.f,
        v=rn.v,
        num_verts=len(rn.v),
        light_pos=rotateY(np.array([-200, -100, -100]), yrot),
        vc=albedo,
        light_color=np.array([1, 1, 1]))

    # Construct Left Light
    rn.vc += LambertianPointLight(
        f=rn.f,
        v=rn.v,
        num_verts=len(rn.v),
        light_pos=rotateY(np.array([800, 10, 300]), yrot),
        vc=albedo,
        light_color=np.array([1, 1, 1]))

    # Construct Right Light
    rn.vc += LambertianPointLight(
        f=rn.f,
        v=rn.v,
        num_verts=len(rn.v),
        light_pos=rotateY(np.array([-500, 500, 1000]), yrot),
        vc=albedo,
        light_color=np.array([.7, .7, .7]))

    return rn.r


# pylint: disable=too-many-locals
def render(model, image, cam, steps, segmented=False, scale=1.):
    """Render a sequence of views from a fitted body model."""
    assert steps >= 1
    if segmented:
        texture = _os.path.join(_os.path.dirname(__file__),
                                'models', '3D', 'mask_filled.png')
    else:
        texture = None
    mesh = copy(_TEMPLATE_MESH)
    #cmesh = Mesh(_os.path.join(_os.path.dirname(__file__),
    #                           'template-bodyparts-corrected-labeled-split5.ply'))
    #mesh.vc = cmesh.vc.copy()
    mesh.vc = _COLORS['pink']

    # render ply
    model.betas[:len(cam['betas'])] = cam['betas']
    model.pose[:] = cam['pose']
    model.trans[:] = cam['trans']

    mesh.v = model.r
    w, h = (image.shape[1], image.shape[0])
    dist = np.abs(cam['t'][2] - np.mean(mesh.v, axis=0)[2])
    rn = _create_renderer(w=int(w * scale),
                          h=int(h * scale),
                          near=4.,
                          far=30.+dist,
                          rt=np.array(cam['rt']),
                          t=np.array(cam['t']),
                          f=np.array([cam['f'], cam['f']]) * scale,
                          # c=np.array(cam['cam_c']),
                          texture=texture)
    light_yrot = np.radians(120)
    base_mesh = copy(mesh)
    renderings = []
    for angle in np.linspace(0., 2. * np.pi, num=steps, endpoint=False):
        mesh.v = rotateY(base_mesh.v, angle)
        imtmp = _simple_renderer(rn=rn,
                                 meshes=[mesh],
                                 yrot=light_yrot,
                                 texture=texture)
        renderings.append(imtmp * 255.)
    return renderings


@_click.command()
@_click.argument('filename', type=_click.Path(exists=True, readable=True))
@_click.option('--segmented',
               type=_click.BOOL,
               is_flag=True,
               help='If set, use a segmented mesh.')
@_click.option('--steps',
               type=_click.INT,
               help='The number of rotated images to render. Default: 1.',
               default=1)
@_click.option("--scale",
               type=_click.FLOAT,
               help="Render the results at this scale.",
               default=1.)
def cli(filename, segmented=False, steps=1, scale=1.):
    """Render a 3D model for an estimated body fit. Provide the image (!!) filename."""
    model = {
        'neutral': _load_model(
            _os.path.join(_os.path.dirname(__file__),
                          '..', 'models', '3D',
                          'basicModel_neutral_lbs_10_207_0_v1.0.0.pkl'))
    }
    fileending = filename[-4:]
    pkl_fname = filename.replace(fileending, '.pkl')
    if not _path.exists(pkl_fname):
        pkl_fname = filename[:-10] + '_body.pkl'
    if not _path.exists(pkl_fname):
        pkl_fname = filename + '_body.pkl'
    _LOGGER.info("Rendering 3D model for image %s and parameters %s...",
                 filename, pkl_fname)
    assert _os.path.exists(pkl_fname), (
        'Stored body fit does not exist for {}: {}!'.format(
            filename, pkl_fname))

    image = imageio.imread(filename)
    with open(pkl_fname) as f:
        cam = pickle.load(f)
    renderings = render(model['neutral'], image, cam, steps, segmented, scale)
    for ridx, rim in enumerate(renderings):
        if segmented:
            out_fname = filename + '_body_segmented_%d.png' % (ridx)
        else:
            out_fname = filename + '_body_%d.png' % (ridx)
        imageio.imwrite(out_fname, rim)


if __name__ == '__main__':
    _logging.basicConfig(level=_logging.INFO)
    _logging.getLogger("opendr.lighting").setLevel(_logging.FATAL)  # pylint: disable=no-attribute
    cli()  # pylint: disable=no-value-for-parameter


==> figures/nugget/joint_overlay.py <==
#!/usr/bin/env python
import array

import imageio
import numpy as np
import scipy

with open('00000_joints.bin', 'rb') as f:
    joints_proj = np.array(array.array('d', f.read())[144:]).reshape((24, 2))
joints_proj *= 2.3  # Apparently, there's a factor on top of this.

image = imageio.imread("./00000_image.png")

# Draw points onto the image.
color = (0, 255, 0)
radius = 50
for lmpos in joints_proj:
    xx, yy = np.mgrid[:image.shape[0], :image.shape[1]]
    circle_dist = (xx - lmpos[1])**2 + (yy - lmpos[0])**2
    image[circle_dist < radius] = color

imageio.imwrite("./00000_image_skeleton.png", image)


==> scripts/fit_vs_seg_quality.py <==
import numpy as np
import cPickle as pickle
import matplotlib.pyplot as plt
import matplotlib.cm as cm

from matplotlib import rc

rc('font', family='serif')
rc('text', usetex=True)

# Fixing random state for reproducibility
np.random.seed(19680801)

inp = '../data/fit_vs_seg_quality.pkl'

with open(inp, 'rb') as f:
     data = pickle.load(f)
     data = np.array(data).reshape([-1,3])

err3d = data[:,0]
f1sc = data[:,1]/100.0
diff = 1 - data[:,2]/np.max(data[:,2])

fig = plt.figure()
ax = plt.gca()
ax.scatter(err3d, f1sc , c=diff, alpha=0.7, cmap=cm.summer)

ax.set_xscale('log')
ticks = [1., 2., 5.,10.,20.,40.,80.]
ax.tick_params(labelsize='x-large')
ax.set_xticks(ticks)
ax.set_xticklabels(['%d' % (i) for i in ticks])
ax.set_xlabel('joint error (in mm)', fontsize='xx-large')
ax.set_ylabel('F1-score', fontsize='xx-large')

plt.savefig('../figures/fit_vs_seg_quality.pdf', bbox_inches='tight')
plt.show()



